Interpreting Millimeter Emission from IMEGIN galaxies NGC 2146 and NGC 2976

The millimeter continuum emission from galaxies provides important information about cold dust, its distribution, heating, and role in their InterStellar Medium (ISM). This emission also carries an unknown portion of the free-free and synchrotron radiation. The IRAM 30m Guaranteed Time Large Project, Interpreting Millimeter Emission of Galaxies with IRAM and NIKA2 (IMEGIN) provides a unique opportunity to study the origin of the millimeter emission on angular resolutions of <18" in a sample of nearby galaxies. As a pilot study, we present millimeter observations of two IMEGIN galaxies, NGC 2146 (starburst) and NGC 2976 (peculiar dwarf) at 1.15 mm and 2 mm. Combined with the data taken with Spitzer, Herschel, Plank, WSRT, and the 100m Effelsberg telescopes, we model the infrared-to-radio Spectral Energy Distribution (SED) of these galaxies, both globally and at resolved scales, using a Bayesian approach to 1) dissect different components of the millimeter emission, 2) investigate the physical properties of dust, and 3) explore correlations between millimeter emission, gas, and Star Formation Rate (SFR). We find that cold dust is responsible for most of the 1.15 mm emission in both galaxies and at 2 mm in NGC 2976. The free-free emission emits more importantly in NGC 2146 at 2 mm. The cold dust emissivity index is flatter in the dwarf galaxy ($\beta = 1.3\pm 0.1$) compared to the starburst galaxy ($\beta = 1.7\pm 0.1$). Mapping the dust-to-gas ratio, we find that it changes between 0.004 and 0.01 with a mean of $0.006\pm0.001$ in the dwarf galaxy. In addition, no global balance holds between the formation and dissociation of H$_2$ in this galaxy. We find tight correlations between the millimeter emission and both the SFR and molecular gas mass in both galaxies.

==> test.py <==
import re

# Function to find and print problematic words
def find_problematic_words(filename):
    with open(filename, 'r', encoding='utf-8', errors='replace') as f:
        for line_number, line in enumerate(f, start=1):
            # Find all words with non-ASCII characters
            problematic_words = re.findall(r'\S*[^\x00-\x7F]\S*', line)
            if problematic_words:
                print(f"Line {line_number}: {line.strip()}")
                print(f"Problematic words: {', '.join(problematic_words)}")

# Replace 'your_file.tex' with the path to your LaTeX file
find_problematic_words('main.tex')


# def find_zero_width_joiner(filename):
#     # Read the file in binary mode to check for the byte sequence
#     with open(filename, 'rb') as f:
#         for line_number, line in enumerate(f, start=1):
#             # Check if the byte sequence is in the line
#             if b'\xe2\x80\x8d' in line:
#                 print(f"Line {line_number}: {line.decode('utf-8', errors='replace').strip()}")

# # Replace 'your_file.tex' with the path to your LaTeX file
# print('start')
# find_zero_width_joiner('main.tex')

# def find_zero_width_joiner(filename):
#     # Define the zero-width joiner character
#     zero_width_joiner = '\u200d'
    
#     with open(filename, 'r', encoding='utf-8', errors='replace') as f:
#         for line_number, line in enumerate(f, start=1):
#             # Check if the zero-width joiner is in the line
#             if zero_width_joiner in line:
#                 print(f"Line {line_number}: {line.strip()}")

# # Replace 'your_file.tex' with the path to your LaTeX file
# find_zero_width_joiner('main.tex')

def find_zero_width_joiner(filename):
    # Define the byte sequence for the zero-width joiner (U+200D)
    zero_width_joiner_bytes = b'\xe2\x80\x8d'
    
    with open(filename, 'rb') as f:  # Open in binary mode
        for line_number, line in enumerate(f, start=1):
            # Check if the byte sequence is in the line
            if zero_width_joiner_bytes in line:
                print(f"Line {line_number}: {line.decode('utf-8', errors='replace').strip()}")

# Replace 'your_file.tex' with the path to your LaTeX file
find_zero_width_joiner('main.tex')
